Bayesian approach to long-range correlations and multiplicity fluctuations in nucleus-nucleus collisions

The number of particles detected in a nucleus-nucleus collision strongly depends on the impact parameter of the collision. Therefore, multiplicity fluctuations, as well as rapidity correlations of multiplicities, are dominated by impact parameter fluctuations. We present a method based on Bayesian inference which allows for a robust reconstruction of fluctuations and correlations at fixed impact parameter. We apply the method to ATLAS data on the distribution of charged multiplicity and transverse energy. We argue that multiplicity fluctuations are smaller at large rapidity than around central rapidity. We suggest simple, new analyses, in order to confirm this effect.

==> anc/best_fit_2d_ATLAS.txt <==
3.103583808306064839e+03 1.415391539543952582e-01
3.766263186489274162e+00 1.339760431983552831e-03
-9.064475712716193456e-01 5.495906880522085855e-03
3.860487178623464022e+00 6.283087848627060684e-03
4.423833499464940644e+00 1.937735622854913371e-04
4.001136467696785104e+00 1.347591158589677178e-03
-1.485635444644595182e+00 5.443764528903506303e-03
3.968743945670335727e+00 6.164571558472381821e-03
7.178040527128429105e+00 5.136237451090486933e-02
-1.892754409685051264e+00 5.823678648629423971e-02
4.078640133007573887e+00 5.862286467671956602e-02
1.176948026433981997e+00 7.803373961927570490e-02
7.475271718647037211e+00 6.573623687122917558e-02
1.320700762118056648e+00 1.191230062732328981e-01
1.387961785842369409e+02 1.083557023616534137e-01
1.495468702077688283e-01 1.564374243297329381e-04
1.471118629836370140e+01 3.455485421406869623e-02


==> anc/fit2d.py <==
import numpy as np 
import matplotlib.pyplot as plt 
from scipy.optimize import curve_fit


# Ansatz for multiplicity - c_b dependence
def mult_cb_dependence(cb, mult0, mult1, mult2, mult3):
	return mult0*np.exp(-mult1*cb - mult2*cb**2 - mult3*cb**3)


# Ansatz for energy deposit - c_b dependence */
def energy_cb_dependence(cb, energy0, energy1, energy2, energy3):
	return energy0*np.exp(-energy1*cb - energy2*cb**2 - energy3*cb**3)


# Ansatz for covariance matrix elements - c_b dependence */
def covariance_cb_dependence(cb, covariance1, covariance2):
	return np.exp(-covariance1*cb - covariance2*cb**2)


# Define probability density at fixed cb (bivariate Gaussian) */
def pdf (x, cb, mult0, mult1, mult2, mult3, energy0, energy1, energy2, energy3, covarianceNN1, covarianceNN2, covarianceEE1, covarianceEE2, covarianceNE1, covarianceNE2, sigma_mult_mult_knee, sigma_energy_energy_knee, sigma_mult_energy_knee):

	mult_bar = mult_cb_dependence(cb, mult0, mult1, mult2, mult3)
	mult_knee = mult_cb_dependence(0, mult0, mult1, mult2, mult3)

	energy_bar = energy_cb_dependence(cb, energy0, energy1, energy2, energy3)
	energy_knee = energy_cb_dependence(0, energy0, energy1, energy2, energy3)

	sigma_mult_energy = sigma_mult_energy_knee*covariance_cb_dependence(cb, covarianceNE1, covarianceNE2)
	sigma2_mult_mult = sigma_mult_mult_knee**2*covariance_cb_dependence(cb, covarianceNN1, covarianceNN2)
	sigma2_energy_energy = sigma_energy_energy_knee**2*covariance_cb_dependence(cb, covarianceEE1, covarianceEE2)

	determinant = sigma2_mult_mult*sigma2_energy_energy-sigma_mult_energy**2
	exp_argument = -1./2/determinant*( sigma2_energy_energy*(x[:,0]-mult_bar)**2 -2.*sigma_mult_energy*(x[:,0]-mult_bar)*(x[:,1]-energy_bar) + sigma2_mult_mult*(x[:,1]-energy_bar)**2)
	exp_normalization = 2.*np.pi*np.sqrt(determinant)

	return np.exp(exp_argument)/exp_normalization


# Define fit function
def fit(x, mult0, mult1, mult2, mult3, energy0, energy1, energy2, energy3, covarianceNN1, covarianceNN2, covarianceEE1, covarianceEE2, covarianceNE1, covarianceNE2, sigma_mult_mult_knee, sigma_energy_energy_knee, sigma_mult_energy_knee):
	popt = np.array([mult0, mult1, mult2, mult3, energy0, energy1, energy2, energy3, covarianceNN1, covarianceNN2, covarianceEE1, covarianceEE2, covarianceNE1, covarianceNE2, sigma_mult_mult_knee, sigma_energy_energy_knee, sigma_mult_energy_knee])
	# Integrate pdf from cb=0 to cb=1
	cb_min = 0.
	cb_max = 1.

	result = 0
	N = 1000
	stepsize = 1./N

	for i in range(0, N+1):
		cb = cb_min + (cb_max-cb_min)*i/N
		f = pdf(x, cb, *popt)
		if ((i == 0) | (i == N)):
			result += f/2
		else:
			result += f

	result *= stepsize

	return result

# Read in experimental data (Unnormalized data taken from https://www.hepdata.net/record/ins1728935?version=1&table=Figure1_Panel1)
energies_raw, multiplicities_raw, proba_raw, proba_error_raw =np.loadtxt('ATLAS_normalized.txt', unpack = True)


# convert data into (nx,ny) array
nx = 100
ny = 100
Et=np.reshape(energies_raw,(ny,nx))
Nch=np.reshape(multiplicities_raw,(ny,nx))



# Get spacing of array
total_hits = np.sum(proba_raw)
spacing_mult = Nch[1,0]-Nch[0,0]
spacing_E = Et[0,1]-Et[0,0]
print("spacing_E: ", round(spacing_E,3))
print("spacing_mult: ", round(spacing_mult,3))




# Discard too peripheral events (as well as those with zero hits)
mult_threshold = 194.39 # thresholds chosen along the ridge line and in such a way that approximately 60% of events are kept
energy_threshold =  0.289
print("mult/energy cutoff:", round(mult_threshold,3), round(energy_threshold,3))
multiplicities = np.array([])
energies = np.array([])
proba = np.array([])
proba_error = np.array([])

keep = np.zeros(len(multiplicities_raw)) # remember indices of data points to be kept (1) and discarded (0)


for i in range(0, len(energies_raw)):
	mult = multiplicities_raw[i]
	energy = energies_raw[i]
	# Discard data with zero hits
	if proba_raw[i]*total_hits*spacing_E*spacing_mult < 1.e-20:
		continue
	# Discard too peripheral events
	elif ((mult < mult_threshold) & (energy < energy_threshold)):
		continue
	else:
		keep[i] = 1

N_kept = int(np.sum(keep))
multiplicities = np.zeros(N_kept)
energies = np.zeros(N_kept)
proba = np.zeros(N_kept)
proba_error = np.zeros(N_kept)
counter_kept = 0
for i in range(0, len(energies_raw)):
	if (keep[i] != 0):
		multiplicities[counter_kept] = multiplicities_raw[i]
		energies[counter_kept] = energies_raw[i]
		proba[counter_kept] = proba_raw[i]
		proba_error[counter_kept] = proba_error_raw[i]
		counter_kept = counter_kept + 1


# write data in the form [(x1,y1,z1), (x2,y2,z2), (x3,y3,z3), (x4,y4,z4), ...]
data = np.stack((multiplicities, energies, proba, proba_error), axis=-1)


# Define initial guess for fit minimization
N_parameters = 17
initial_guess = np.ones(N_parameters)
# How to find the initial guess?
# Step 1: Run the 1d version of this algorithm (arXiv:1708.00081) on projections of the 2d histogram to find estimates of Nch_bar(0), Sigma_NchNch(0) and the polynomial coefficients of Nch_bar(c_b)
# Step 2: Same for Et_bar(0), Sigma_EtEt(0) and coefficients of Et_bar(cb)
# Step 3: Run the 2d algorithm with a high cutoff in Nch and Et (keep only about 2-3% of all events) and a reduced number of polynomial coefficients (n_max=m_max+1=1 suffices) to obtain Sigma_Et_Nch
# Step 4: What remains are the polynomial coefficients for the elements of the covariance matrix. From experience, values similar to those of Nch_bar(cb) and Et_bar(cb) are good guesses. But one should "play around" a bit to make sure to have found the global minimum
initial_guess[0] = 3103.58395
initial_guess[1] = 3.78104
initial_guess[2] = -0.91358
initial_guess[3] = 3.90611


initial_guess[4] = 4.42383
initial_guess[5] = 4.01684
initial_guess[6] = -1.49733
initial_guess[7] = 4.01565


initial_guess[8] = 7.20614
initial_guess[9] = -1.90751

initial_guess[10] = 4.09466
initial_guess[11] = 1.18613

initial_guess[12] = 7.50458
initial_guess[13] = 1.33132


initial_guess[14] = 138.79528
initial_guess[15] = 0.14955
initial_guess[16] = 14.71082



popt, pcov = curve_fit(fit, data[:,:2], data[:,2], sigma=data[:,3], p0=initial_guess, absolute_sigma=True)



names = ["N_knee", "a1_N", "a2_N", "a3_N", "E_knee", "a1_E", "a2_E", "a3_E", "b1_NN", "b2_NN", "b1_EE", "b2_EE", "b1_NE", "b2_NE", "sqrt(Sigma_NN)", "sqrt(Sigma_EE)", "Sigma_NE"]

# Print fit result (in console. There is also an output file)
print("FIT RESULT:")

for i in range(len(popt)):
	print(round(popt[i],5), '+-', round(np.sqrt(pcov[i][i]),5), "\t", "(" + names[i] +")")
	if i in {3,7,9,11,13}:
		print(" ")


# Compute chi2
dof = len(data[:,0]) - len(popt)
print("dof:", dof)
chi2red = np.sum(((data[:,2] - fit(data[:,:2], *popt))/data[:,3])**2)/dof


print("Chi2/dof:", round(chi2red,2))


# Save fit result in output file
output = np.zeros(N_parameters) 
output_err = np.zeros(len(output))

for i in range(N_parameters):
	output[i] = popt[i]
	output_err[i] = np.sqrt(pcov[i][i])


np.savetxt("best_fit_2d_ATLAS.txt",np.stack((output, output_err),axis=-1))




